Dual simulation of a Polyakov loop model at finite baryon density: correlations and screening masses

Computations of screening masses in finite-temperature QCD at finite density are plagued by the sign problem and have been performed so far with an imaginary chemical potential. Here, we use a dual formulation of a Polyakov-loop model which allows the determination of screening masses at real baryon chemical potential. This is a second paper in a series devoted to a detailed study of dual Polyakov-loop models at finite density. While the first paper was mainly devoted to establishing the phase diagram of the model, here we compute correlation functions of the Polyakov loops and the second-moment correlation length at non-zero chemical potential. This enables us to evaluate numerically the screening masses from correlations of the real and imaginary parts of the Polyakov loops. We also compute these masses in the mean-field approximation and compare with numerical results. In addition, we provide a quantitative improvement of the general phase diagram presented in the first paper.

==> anc/Plot_mu_vs_h_with_second_order_line_2021_Zoom.dat <==
#h      	mu      	Beta_pc_L24 	err_Beta    	gamma\nu    	err_gamma\nu
0.001   	3.35    	0.266776582 	0.000001586 	2.546844937 	0.043296194 
0.001   	3.36    	0.266699144 	0.000003554 	2.516670016 	0.060689508 
0.001   	3.365   	0.266658219 	0.000001057 	2.450367547 	0.030166551 
0.001   	3.375   	0.266575113 	0.000002080 	2.447325262 	0.047254269 
0.001   	3.4     	0.266377925 	0.000002136 	2.240958284 	0.041280423 
0.001   	3.403   	0.266346213 	0.000008153 	1.638329495 	0.059006473 
0.001   	3.404   	0.266349046 	0.000000511 	1.590218736 	0.026463899 
0.001   	3.405   	0.266338981 	0.000004694 	1.564427176 	0.038027851 
0.001   	3.41    	0.266306895 	0.000001725 	1.632945204 	0.031427147 
0.001   	3.415   	0.266260848 	0.000002596 	1.519557269 	0.042638635 
0.001   	3.425   	0.266179487 	0.000009825 	1.399939279 	0.052679678 
0.001   	3.45    	0.265964525 	0.000002844 	1.175316586 	0.050198249 
0.001   	3.47    	0.265813817 	0.000000110 	1.104740251 	0.031357145 
0.001   	3.5     	0.265537485 	0.000001051 	1.514214278 	0.032292773 
0.002   	2.625   	0.26698481  	0.000004523 	2.681899327 	0.113677442 
0.002   	2.65    	0.2667997   	0.000001600 	2.642402724 	0.058907196 
0.002   	2.7     	0.26641233  	0.000002897 	1.688118532 	0.049640111 
0.002   	2.75    	0.266001326 	0.000002653 	1.298993973 	0.050926696 
0.002   	2.8     	0.265582007 	0.000007787 	1.499524652 	0.117650299 
0.003   	2.2     	0.267079668 	0.000003366 	2.791709496 	0.103835782 
0.003   	2.25    	0.266715841 	0.000004103 	2.584588069 	0.09137081  
0.003   	2.275   	0.266521711 	0.000001323 	2.353645143 	0.036797862 
0.003   	2.3     	0.266326293 	0.000001414 	2.143721398 	0.030165723 
0.003   	2.4     	0.265502304 	0.000007264 	0.812965784 	0.05933745  
0.003   	2.5     	0.264587071 	0.000007101 	1.059069809 	0.037774416 
0.004   	1.95    	0.266752397 	0.000001388 	2.552713597 	0.033501558 
0.004   	1.96    	0.266670122 	0.000003380 	2.420188327 	0.064810455 
0.004   	1.97    	0.266598519 	0.000005102 	2.260977467 	0.046673545 
0.004   	1.975   	0.266554726 	0.000002419 	2.335471959 	0.053467191 
0.004   	1.9755  	0.266547403 	0.000002614 	1.832340508 	0.062852009 
0.004   	1.9756  	0.266550317 	0.000001234 	1.784171684 	0.041153283 
0.004   	1.9757  	0.26655797  	0.000001253 	1.764688083 	0.037560331 
0.004   	1.976   	0.266549312 	0.000001816 	1.855020884 	0.032493572 
0.004   	1.978   	0.266537114 	0.000003946 	1.863031312 	0.045872876 
0.004   	1.98    	0.26654783  	0.000003415 	1.893488334 	0.025087926 
0.004   	1.99    	0.266444597 	0.000001909 	1.705727158 	0.032721425 
0.004   	2       	0.266363423 	0.000002802 	1.682985226 	0.046281254 
0.004   	3       	0.253712397 	0.000046198 	0.760178375 	0.050114946 
0.005   	1.5     	0.268127268 	0.000001415 	3.438629014 	0.051800802 
0.005   	1.7     	0.26686354  	0.000003672 	2.6818218   	0.086241824 
0.005   	1.8     	0.266110402 	0.000002223 	1.950085929 	0.043998461 
0.005   	1.85    	0.265705414 	0.000001934 	1.635556554 	0.025060087 
0.007   	1.3     	0.266393568 	0.000002944 	2.844857886 	0.131229299 
0.007   	1.4     	0.266383568 	0.000002957 	2.210842558 	0.077972096 
0.007   	1.405   	0.266359057 	0.000001199 	1.62000481  	0.035295544 
0.007   	1.41    	0.266330135 	0.000000778 	1.628579637 	0.024389708 
0.007   	1.425   	0.266211143 	0.000001918 	1.440109342 	0.040644125 
0.007   	1.45    	0.266024598 	0.000002491 	1.419638731 	0.052164157 
0.007   	1.5     	0.265639199 	0.000003964 	1.543032365 	0.043343185 
0.008   	1.2     	0.266715809 	0.000002054 	2.560563872 	0.038175423 
0.008   	1.3     	0.26602347  	0.000004000 	1.846196767 	0.03981489  
0.008   	1.35    	0.265657867 	0.000008912 	1.572518136 	0.036028729 
0.01    	0.7     	0.267824286 	0.000003474 	3.039157435 	0.125488477 
0.01    	0.8     	0.267351587 	0.000003495 	3.167141201 	0.183621245 
0.01    	0.9     	0.266837165 	0.000002009 	2.658576643 	0.08445393  
0.01    	0.95    	0.266553412 	0.000002967 	2.399838262 	0.075069782 
0.01    	0.96    	0.266491457 	0.000002673 	2.305229176 	0.066378983 
0.01    	0.963   	0.266472306 	0.000001906 	2.263043994 	0.041074838 
0.01    	0.96325 	0.266470435 	0.000001948 	2.317506595 	0.044292615 
0.01    	0.9635  	0.266469666 	0.000001862 	2.411162714 	0.055917072 
0.01    	0.964   	0.26647208  	0.000002098 	2.34573994  	0.047153515 
0.01    	0.96425 	0.26646477  	0.000001602 	2.294671365 	0.037447499 
0.01    	0.9645  	0.266464382 	0.000002817 	2.293566937 	0.064836067 
0.01    	0.965   	0.266462828 	0.000002680 	2.317985186 	0.043845474 
0.01    	0.967   	0.26645378  	0.000000737 	2.281046828 	0.030716571 
0.01    	0.97    	0.266426173 	0.000001508 	2.363126122 	0.053002175 
0.01    	0.98    	0.266369367 	0.000001375 	2.292325338 	0.050061102 
0.01    	1       	0.266247186 	0.000003544 	2.192622455 	0.076375783 
0.01    	1.001   	0.266234853 	0.000003136 	1.664073327 	0.044032473 
0.01    	1.0025  	0.266230104 	0.000002503 	1.652418332 	0.037001249 
0.01    	1.003   	0.266225867 	0.000002679 	1.637885875 	0.045805976 
0.01    	1.004   	0.266202118 	0.000003416 	1.574584527 	0.028189004 
0.01    	1.005   	0.266212057 	0.000004618 	1.646218397 	0.040520973 
0.01    	1.006   	0.266196851 	0.000001382 	1.648816749 	0.040075417 
0.01    	1.007   	0.266199373 	0.000008753 	1.653412823 	0.053680896 
0.01    	1.01    	0.266185059 	0.000001818 	1.633348382 	0.02499035  
0.01    	1.015   	0.266159668 	0.000010254 	1.532650948 	0.062659557 
0.01    	1.02    	0.26611365  	0.000002747 	1.620346423 	0.054947183 
0.01    	1.025   	0.266083667 	0.000003513 	1.517140198 	0.038384318 
0.01    	1.05    	0.26590785  	0.000001729 	1.253068946 	0.072552313 
0.01    	1.1     	0.265575396 	0.000003694 	1.578318544 	0.061804219 
0.01    	1.5     	0.261996599 	0.000005457 	0.659710955 	0.034387941 
0.01    	2       	0.254994    	0.000025180 	0.72151491  	0.035943076 
0.0125  	0.6     	0.266633024 	0.000002323 	2.444158845 	0.040913382 
0.0125  	0.65    	0.266402395 	0.000003609 	2.134919799 	0.06365573  
0.0125  	0.7     	0.266152473 	0.000003033 	2.090139354 	0.062788458 
0.0125  	0.7005  	0.266155816 	0.000003876 	1.701641031 	0.035401036 
0.0125  	0.701   	0.266148322 	0.000007495 	1.685712418 	0.074275199 
0.0125  	0.7025  	0.266146846 	0.000001690 	1.695187581 	0.033002857 
0.0125  	0.705   	0.266132205 	0.000002202 	1.669168755 	0.06569363  
0.0125  	0.708   	0.266121375 	0.000003370 	1.742936404 	0.056387049 
0.0125  	0.71    	0.266107163 	0.000003080 	1.677298777 	0.078869077 
0.0125  	0.712   	0.266098369 	0.000003282 	1.653242582 	0.054634458 
0.0125  	0.715   	0.266082235 	0.000002380 	1.675055383 	0.061860842 
0.0125  	0.725   	0.266026962 	0.000002078 	1.56374006  	0.066665959 
0.0125  	0.75    	0.26588483  	0.000001707 	1.344785152 	0.028560082 
0.0125  	0.775   	0.265756551 	0.000003424 	1.304002756 	0.027816153 
0.0125  	0.8     	0.265603083 	0.000002085 	1.543145043 	0.040224005 
0.014   	0.4     	0.266495982 	0.000001849 	2.450009317 	0.066284043 
0.014   	0.5     	0.266145619 	0.000002226 	2.02201223  	0.040916673 
0.014   	0.5002  	0.266141742 	0.000001815 	1.715223142 	0.020612589 
0.014   	0.5005  	0.266142713 	0.000003546 	1.740531559 	0.018053303 
0.014   	0.501   	0.266143219 	0.000001467 	1.785845233 	0.029951569 
0.014   	0.5025  	0.266136361 	0.000002112 	1.777440599 	0.036005684 
0.014   	0.505   	0.266123672 	0.000001562 	1.834972412 	0.036099705 
0.014   	0.51    	0.266103947 	0.000003971 	1.707260863 	0.04601005  
0.014   	0.515   	0.266090173 	0.000003891 	1.702114403 	0.035484899 
0.014   	0.525   	0.26603968  	0.000004490 	1.639868377 	0.057046858 
0.014   	0.6     	0.265709711 	0.000003458 	1.659107215 	0.043322179 
0.014   	0.8     	0.264556516 	0.000003249 	1.037822123 	0.041563867 
0.015   	0.2     	0.266439592 	0.000002066 	2.266800012 	0.056981527 
0.015   	0.3     	0.266240511 	0.000000729 	2.109083325 	0.031382117 
0.015   	0.302   	0.266227122 	0.000002816 	2.003768738 	0.0457761   
0.015   	0.305   	0.266218405 	0.000001774 	1.95822737  	0.038801084 
0.015   	0.307   	0.266216255 	0.000001768 	1.901448391 	0.040518778 
0.015   	0.31    	0.266205139 	0.000001569 	1.886355617 	0.027658033 
0.015   	0.315   	0.266196676 	0.000004034 	1.889864034 	0.039667195 
0.015   	0.325   	0.266160021 	0.000002499 	1.80327278  	0.042422339 
0.015   	0.35    	0.266099153 	0.000006594 	1.835854151 	0.07650426  
0.015   	0.4     	0.265942945 	0.000001150 	1.828119064 	0.043104658 
0.0154  	0       	0.266396194 	0.000002483 	2.154735887 	0.067517687 
0.0154  	0.0154  	0.266398903 	0.000003049 	2.216930734 	0.0833009   
0.0154  	0.02    	0.266398256 	0.000004942 	2.111621564 	0.086018076 
0.0154  	0.154   	0.26629234  	0.000001964 	2.052900411 	0.066587681 
0.0154  	0.2     	0.26622733  	0.000003127 	2.019572453 	0.07514132  
0.0154  	0.25    	0.266128641 	0.000001844 	1.959182604 	0.045628192 
0.0154  	0.4     	0.265714894 	0.000004510 	1.571023758 	0.052302623 
0.0154  	1       	0.261937484 	0.000015048 	0.643095702 	0.026275714 
0.0155  	0       	0.266339939 	0.000001093 	2.04531563  	0.041562646 
0.0155  	0.0155  	0.266340363 	0.000002611 	2.145946582 	0.109771378 
0.0155  	0.05    	0.266337756 	0.000001833 	2.028742772 	0.048156775 
0.0155  	0.07    	0.266320693 	0.000001723 	1.985653212 	0.044111296 
0.0155  	0.08    	0.266334193 	0.000007576 	2.053971382 	0.051186787 
0.0155  	0.085   	0.266319799 	0.000001577 	2.158561328 	0.049075005 
0.0155  	0.09    	0.266309786 	0.000002012 	1.944208167 	0.049103493 
0.0155  	0.1     	0.266305127 	0.000004145 	2.11933919  	0.090810644 
0.0155  	0.155   	0.266240642 	0.000002100 	2.104852489 	0.064994278 
0.0155  	0.3     	0.265963005 	0.000001794 	1.855136636 	0.048178956 
0.0155  	0.7     	0.264220664 	0.000011562 	0.789684859 	0.0482834   
0.0155  	1       	0.261876709 	0.000016019 	0.597211206 	0.025628158 
0.0156  	0       	0.266297803 	0.000001182 	2.005438836 	0.035084441 
0.0156  	0.0156  	0.266290453 	0.000000506 	1.973744357 	0.023225293 
0.0156  	0.02    	0.266289693 	0.000001593 	2.091654303 	0.043803811 
0.0156  	0.025   	0.266293041 	0.000001690 	2.102907075 	0.05333725  
0.0156  	0.0275  	0.266285571 	0.000002594 	2.03168296  	0.033514817 
0.0156  	0.03    	0.266294258 	0.000003123 	2.098594394 	0.069345575 
0.0156  	0.2     	0.266116583 	0.000002203 	1.895878485 	0.052933041 
0.0156  	0.4     	0.265597634 	0.000002350 	1.579818086 	0.036930344 
0.0156  	0.6     	0.264730437 	0.000004890 	1.030306988 	0.040881198 
0.0156  	0.8     	0.263473435 	0.000005191 	0.720491735 	0.020110565 
0.0157  	0       	0.266245217 	0.000004779 	1.864708424 	0.05955261  
0.0157  	0.0157  	0.266243901 	0.000002426 	1.91132284  	0.052580692 
0.0157  	0.02    	0.266236599 	0.000002409 	1.984566213 	0.046441754 
0.0157  	0.03    	0.266240085 	0.000003999 	1.993276438 	0.085622702 
0.0157  	0.05    	0.266229836 	0.000001894 	1.907695249 	0.052455383 
0.0157  	0.07    	0.266218416 	0.000002509 	2.091205868 	0.057890225 
0.0157  	0.1     	0.266197827 	0.000003316 	2.042903973 	0.062583826 
0.0157  	0.2     	0.266070543 	0.000005493 	1.914340459 	0.059773479 
0.0158  	0       	0.266191489 	0.000001416 	1.892711341 	0.026175909 
0.0158  	0.01    	0.266194816 	0.000002618 	1.968591871 	0.051921655 
0.0158  	0.0158  	0.266189701 	0.000002432 	1.934005333 	0.060769491 
0.0158  	0.04    	0.26618144  	0.000003107 	1.883852191 	0.04632703  
0.0158  	0.06    	0.266179398 	0.000002674 	1.89506593  	0.045174438 
0.01585 	0       	0.266165594 	0.000001281 	1.909003332 	0.046059108 
0.01585 	0.01585 	0.266157108 	0.000004044 	1.79484584  	0.06329277  


==> anc/corr-025-h001-mu2-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.319268389303359268	    0.000109874187912373052
 1	         0.1078525514223177	    0.000379698370856115818
 2	      0.0372083492685723882	    0.000349131225202126182
 3	      0.0141701098270501456	    0.000319736182715839789
 4	     0.00593750276851637542	    0.000292606706909665512
 5	     0.00295200190956182657	    0.000309756517687562747
 6	     0.00181903172390461272	      0.0003112226951690863
 7	    0.000483358114079867598	     0.00030252350919963137
 8	    0.000750099902181229953	    0.000315831547462848037
 9	    0.000411532673871291277	    0.000294200292793154734
10	    8.30794367731263695e-05	     0.00038927051076121245


==> anc/corr-025-h001-mu2-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.354343841545207372	    5.27139719636184921e-05
 1	     -0.0388519428334812775	    8.35104487931869041e-05
 2	    -0.00417513341072914788	    7.47632914009159727e-05
 3	   -0.000320195881313690544	    7.14587670008898224e-05
 4	     9.4015332023298734e-05	    6.48297732582697511e-05
 5	    0.000116680068358307703	    6.70298717327525638e-05
 6	    0.000130434647765600238	    6.83578923671375097e-05
 7	   -1.48749797274814617e-05	      6.958505328863325e-05
 8	    0.000134511189410740537	    6.82465156503752062e-05
 9	    5.37987560197052901e-05	    6.65422353298754062e-05
10	    7.35394475950132198e-05	    8.71777820141793466e-05


==> anc/corr-025-h001-mu2-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	             1.140036087403	    3.44856116418719357e-05
 1	       0.226487356495878422	    0.000131235791316735689
 2	      0.0598301946684219738	    0.000107607987166445174
 3	      0.0201549736156946893	    9.26822803231045774e-05
 4	     0.00789902257239560868	      8.815429411119625e-05
 5	     0.00352127604238069991	    8.65565420040283992e-05
 6	     0.00180474677792111953	    8.77588216221169361e-05
 7	    0.000863173216052141087	    8.52369813869245066e-05
 8	    0.000365431869449680537	    8.29127934502239757e-05
 9	    0.000282485903356340811	    8.62769293265620466e-05
10	    8.18384824116169549e-06	    9.10042601515313103e-05


==> anc/corr-025-h001-mu2-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.543428419392335993	    0.000113195762043347576
 1	       0.189460345294926558	    5.05167844195887955e-05
 2	      0.0658250474743934805	    3.81095127079777754e-05
 3	      0.0249261147682154419	    3.09677033860868871e-05
 4	      0.0102976194296778012	    2.78663150035467901e-05
 5	     0.00455856804091013014	    2.83438414939035123e-05
 6	     0.00211817269117975816	    2.71795214323287032e-05
 7	    0.000999097202863313176	    2.62934089229946044e-05
 8	    0.000535328566974832597	    2.60315196356186516e-05
 9	    0.000296168689888707658	     2.6713219916174904e-05
10	    0.000227446114741888019	    3.61414141505179691e-05


==> anc/corr-025-h001-mu2-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      0.0560400075212948087	    3.70029446965970275e-05
 1	      0.0203384372117946556	    0.000100336322975423813
 2	     0.00717255981371005095	    9.58617899641780113e-05
 3	     0.00270576645756956174	    8.39810182628446272e-05
 4	     0.00110528309661325351	    7.68481239371495312e-05
 5	    0.000401965930901844871	    7.97044950041765724e-05
 6	    2.62783124827908787e-05	    8.36576365244913478e-05
 7	    8.28369519223808503e-05	    7.79684831395160749e-05
 8	   -4.95628069112001948e-05	    8.28272161972895478e-05
 9	   -4.69573442279087552e-05	    8.03567824958197009e-05
10	    3.60916694910579395e-05	    9.69153270928164583e-05


==> anc/corr-025-h001-mu2-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.785692245892987251	    3.71378549299266779e-05
 1	       0.187508391170893601	    0.000132356667773068373
 2	      0.0556918317822005099	    0.000114516387781807139
 3	      0.0198683081789328628	    0.000103244606489158553
 4	     0.00802354576706007169	    9.49596448446189017e-05
 5	     0.00363860490686392915	    0.000103027051940584905
 6	     0.00183816754312802208	    0.000100383391440314669
 7	    0.000756102616979047312	     9.4207776044730296e-05
 8	    0.000508203045153136045	    0.000100616376737572291
 9	    0.000300051978770981762	    9.45880848689019551e-05
10	     8.1723328163165753e-05	    0.000125885897787436196


==> anc/corr-025543-h001-mu2-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        0.51314667486542731	    0.000147288949749482676
 1	       0.171017962699579501	    0.000569521581697223726
 2	      0.0629137035876280309	    0.000507328723789112986
 3	      0.0266612137765264955	    0.000493085311137673554
 4	      0.0127687666411373246	    0.000466505061429197104
 5	     0.00686040592648934269	    0.000479701814680114351
 6	     0.00332798592987648819	    0.000512916278152449404
 7	     0.00231800243964247824	    0.000470660151293000395
 8	     0.00147000551254469433	    0.000490348316631986731
 9	     0.00134177067236654953	    0.000483301353454550784
10	     0.00115957778428313818	    0.000679371017803483308


==> anc/corr-025543-h001-mu2-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.243555659199708785	    8.97489704774771704e-05
 1	     -0.0204143722521366311	    0.000120831219460132381
 2	    -0.00158768901672110083	    0.000111115349061871336
 3	   -4.05610512815513254e-05	    0.000108187511598072526
 4	    9.82797311155475506e-05	    0.000103960979849395131
 5	    7.83213958738151989e-05	    0.000106274647395136163
 6	   -5.06686713427764992e-05	    0.000116156195355416445
 7	    7.16663556614170532e-05	    0.000103158380899979042
 8	    5.12996335844661942e-05	     0.00010832454035657634
 9	    7.26260993363593343e-05	    0.000106602064747543095
10	    7.05173367495389147e-05	    0.000148331490739362016


==> anc/corr-025543-h001-mu2-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        1.07304305049252546	    0.000135543919379297397
 1	       0.239066834982424925	     0.00017357671719307757
 2	      0.0763388834363160351	    0.000158596234464334555
 3	      0.0313651094677856873	     0.00015248723425724772
 4	       0.014762379813002123	    0.000148034841870173765
 5	     0.00768875392463975408	    0.000154708934947806495
 6	      0.0041766421430367252	    0.000145413565679533948
 7	     0.00252797367719906872	    0.000148983907411915972
 8	     0.00138196036215859153	    0.000153140192419219028
 9	     0.00108102247392082734	    0.000152858101050864012
10	    0.000969009132670250496	    0.000164329630746563112


==> anc/corr-025543-h001-mu2-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.658716789143428127	    0.000127563897176693016
 1	       0.225401990142816894	    5.94399586487505424e-05
 2	      0.0836164940509069449	    5.88463257566450054e-05
 3	       0.035878352941814573	     5.6556019327250824e-05
 4	      0.0172626923521970108	    5.40217254426326993e-05
 5	     0.00900582802731016152	    5.06060801630195631e-05
 6	     0.00487700328460969126	    4.91489814967016462e-05
 7	     0.00283743064625598725	     4.9291001638056003e-05
 8	     0.00173819383711545103	    5.00604707096406363e-05
 9	     0.00125389628288980143	    5.20800065739577845e-05
10	     0.00106051027224973162	      6.716995285336455e-05


==> anc/corr-025543-h001-mu2-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      0.0363925286099132592	    6.27182472939995461e-05
 1	       0.013581949894456137	    0.000148932681440813069
 2	     0.00522649433331101934	    0.000134760580940630715
 3	      0.0022971827882883023	    0.000132691925688702904
 4	     0.00115187670360830836	    0.000126173477030966282
 5	    0.000580215585044963783	    0.000127976676027507244
 6	    0.000400849304232465606	     0.00013469193542571474
 7	    8.30622085653580979e-05	    0.000125227654768265728
 8	    0.000126817086290803457	    0.000133222523828838629
 9	    1.38107968442633535e-05	    0.000132752688528350632
10	   -2.47668381560195374e-05	    0.000168727912355679394


==> anc/corr-025543-h001-mu2-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.829487391292906273	    5.17598830645871083e-05
 1	       0.218624348584550959	    0.000187413568701629235
 2	      0.0748527879156919707	    0.000168161415540778902
 3	      0.0313103444104488385	    0.000160388685572598227
 4	      0.0149174499306838591	    0.000152752489972105644
 5	     0.00785479543685134451	    0.000160939212392316271
 6	     0.00415316318979700675	    0.000160227862714022761
 7	     0.00250605026699162164	    0.000156567899654527125
 8	     0.00155280018220372478	    0.000159573168211274864
 9	     0.00122520728950279703	    0.000159756661132453084
10	     0.00103952677123601281	    0.000223858029563324781


==> anc/corr-026-h001-mu2-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.550444531708222606	     0.00021417994134161487
 1	       0.148347593767234803	    0.000738148740137391907
 2	      0.0451763159281655668	    0.000691730104735252798
 3	       0.015329550072673186	    0.000706632879366594739
 4	     0.00590504625109602652	    0.000673873412925327358
 5	     0.00203472594776982988	    0.000681005726687691619
 6	     0.00100865278275148068	    0.000681293020318890692
 7	     0.00140592379405222491	    0.000674740889971546932
 8	     0.00145767817915850662	    0.000673069074021642971
 9	     0.00107884393431517006	    0.000733411482224071765
10	     0.00035174648771510588	    0.000985614585644824627


==> anc/corr-026-h001-mu2-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.144408394620320096	      5.884319325394989e-05
 1	    -0.00819256248723156978	    0.000160751469962109125
 2	   -0.000127958641577690806	    0.000155429256685184642
 3	    2.95897610091172754e-05	    0.000155227335611312825
 4	    0.000100558946180620678	    0.000147222771958983682
 5	   -0.000116614922483828303	    0.000150717391923894868
 6	   -4.49201497477268192e-06	     0.00014753200711004695
 7	    0.000155392602451270747	    0.000145854637728593488
 8	    0.000208396632257267851	    0.000149890842756290904
 9	    0.000141636297848786268	    0.000160646605316262873
10	    5.12561458526995928e-05	    0.000212381149624417306


==> anc/corr-026-h001-mu2-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.874729249474427206	    0.000166824457252869046
 1	       0.176313398892047363	     0.00023954443731484274
 2	       0.048687140721054234	    0.000213326524679877545
 3	      0.0166846718721741297	     0.00022123392993276213
 4	     0.00618773841179587336	    0.000229798694344370436
 5	     0.00285653567554187493	    0.000213853723914101583
 6	     0.00106344209384361902	    0.000217414296248279545
 7	    0.000849178775894435852	    0.000222086892101576856
 8	    0.000627453985524333295	    0.000217534062913548118
 9	     0.00037068434156562911	    0.000230746095509729346
10	    7.11044285523265761e-05	    0.000256163315483219308


==> anc/corr-026-h001-mu2-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.621380388759232294	    0.000157481111593533248
 1	       0.171570601755800467	    8.27096553184378713e-05
 2	      0.0515234060111699477	    7.12340773557558775e-05
 3	      0.0180451380336657981	    7.30948644665401826e-05
 4	     0.00700781482295727808	    7.33416460866041266e-05
 5	     0.00302904191195035432	    6.84333617696329953e-05
 6	     0.00119111383987962065	    6.99636903514626893e-05
 7	    0.000722965410094055612	    6.76886247646443768e-05
 8	    0.000211184607479205641	    7.22436265243277991e-05
 9	    0.000247219237389994509	    7.04225780637723301e-05
10	    -4.5129677001831683e-06	    0.000100461648241812523


==> anc/corr-026-h001-mu2-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      0.0177339642627918556	    8.96363681477691399e-05
 1	     0.00582116391953473554	    0.000199481026884833142
 2	     0.00154609129499033867	    0.000184315822147938243
 3	    0.000650643343027967804	     0.00018977554189221905
 4	    0.000309479282692262105	     0.00018678630036573582
 5	    0.000202868039880872296	     0.00018036914183273541
 6	    6.83279285441893715e-05	    0.000181447155740849171
 7	   -0.000218499325502982054	    0.000181797228107307817
 8	   -0.000416531329795265519	    0.000180225563771296306
 9	   -0.000203368873219831399	    0.000208000866480508181
10	   -8.90648435809316032e-05	    0.000244253630879092884


==> anc/corr-026-h001-mu2-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.730320854854160872	    0.000109780045238535515
 1	        0.16815166022545483	      0.0002487588664619171
 2	      0.0484778196771768755	    0.000224693475935604036
 3	      0.0166577543154457358	    0.000233554566951951282
 4	     0.00635587161413240544	    0.000226868593815276055
 5	     0.00264849883508105899	    0.000225600233663361617
 6	     0.00110437536684017076	    0.000227389159451152383
 7	    0.000909051999620171707	    0.000226576241655764878
 8	    0.000626034703475276651	    0.000224584295859481503
 9	    0.000521395264715510706	    0.000236878371886754509
10	    0.000122360565487881199	    0.000339667586684958413


==> anc/corr-0265-h001-mu0-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.149469184500806068	     0.00020384545283325017
 1	      0.0618976265203507181	    0.000202333488724855496
 2	      0.0251180226192878435	    0.000139566846384167191
 3	      0.0108847289326840652	    9.94714234699443559e-05
 4	     0.00510726289082271204	    8.56136033314286351e-05
 5	     0.00222891445316461025	    7.87860037539241472e-05
 6	     0.00117126664929906353	    7.33559006030689594e-05
 7	    0.000582846990873529857	    7.65579169820517115e-05
 8	    0.000415434635212531182	     7.8322542690556027e-05
 9	    0.000187731082948362272	     7.9025274554028746e-05
10	    0.000215350843368277236	    0.000103830137761250934


==> anc/corr-0265-h001-mu0-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.525176439121738281	    7.95867531066178326e-05
 1	     -0.0936820957180912184	    0.000130918485238808386
 2	      -0.019770385033568063	     7.5725127118365907e-05
 3	    -0.00478945019292517909	    5.43871751400408702e-05
 4	    -0.00129270722703257756	    4.27824784921353908e-05
 5	     -0.0004164372838302955	    3.84874982307840418e-05
 6	   -9.95618734122814819e-05	    3.67703445125792128e-05
 7	   -5.43332677955896752e-05	     3.4925554240572445e-05
 8	   -7.82853648516903198e-06	     3.5104238751368205e-05
 9	    2.74071667326032966e-05	    3.77420363641919434e-05
10	    8.01071349068914414e-05	    5.36145637494800056e-05


==> anc/corr-0265-h001-mu0-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        1.19988374803233477	    5.66434171643480074e-05
 1	       0.249225685301093763	    0.000334758084954942924
 2	      0.0648765996656067712	    0.000197314058758384688
 3	      0.0204296117920630127	    0.000117583549643809351
 4	      0.0076921662658955333	     9.6413251148122481e-05
 5	     0.00292096853792842611	    8.27909932013700094e-05
 6	     0.00135067568275712511	    8.35003611232761902e-05
 7	    0.000702840170020579036	    7.42813665307971439e-05
 8	    0.000340952015568218641	    7.27990107258203703e-05
 9	    0.000169802096352747759	    7.91301000819617979e-05
10	   -3.82637471869517296e-06	    7.90669435075876153e-05


==> anc/corr-0265-h001-mu0-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.149592555076818623	    0.000205800801528583456
 1	      0.0615679257398028118	    0.000214830986862038541
 2	      0.0252487963252439503	    0.000131435946340146387
 3	      0.0109196639263793478	    0.000103622463121102291
 4	     0.00496514613478043782	     8.5959557959255399e-05
 5	     0.00229878550622693344	    7.93421959002765646e-05
 6	     0.00109364624174722574	    7.75446284438971293e-05
 7	    0.000574703306761047963	    7.48753580225251369e-05
 8	    0.000218181012628777219	    7.00817968190243725e-05
 9	    0.000257217205141398186	    7.01338315581837897e-05
10	    9.74250603626787326e-05	    0.000107403421919167465


==> anc/corr-0265-h001-mu0-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.674707308910468484	    0.000124334910229991727
 1	       0.155414871745537558	    0.000164964513216608996
 2	       0.044953794718129117	    9.33402563176757133e-05
 3	      0.0156916467201023944	    6.13984149394023067e-05
 4	     0.00632891173983106316	    4.82637332521500265e-05
 5	     0.00268028715043477049	    4.43619568842096225e-05
 6	     0.00123201842703679252	    3.88392516667678345e-05
 7	    0.000633108627348526382	    3.72399221694887203e-05
 8	    0.000324636477213506016	     3.8951678822931819e-05
 9	    0.000195066869206087157	    4.25856225426355042e-05
10	    7.62807601878485504e-05	    5.58162682430675446e-05


==> anc/corr-0265-h001-mu09635-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.238540784504440412	    0.000205495190746836712
 1	      0.0994181839859136635	    0.000259543924733190241
 2	       0.043585729532269489	    0.000210406438579123977
 3	      0.0209258798601660058	    0.000187035628737242392
 4	       0.010989095973965789	    0.000185158401453327766
 5	     0.00626686519234495153	    0.000171926976963481719
 6	     0.00301075810753204196	    0.000170657588617538286
 7	     0.00238215425367683652	    0.000177385601064699162
 8	      0.0015469196276695948	    0.000167645404825664376
 9	      0.0010950003014031076	    0.000169452602987267027
10	    0.000748041605701877613	    0.000236804173744466695


==> anc/corr-0265-h001-mu09635-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       -0.44979963369647552	    8.71270050027599466e-05
 1	     -0.0695599612227136288	    7.58457695347946817e-05
 2	     -0.0122994626681160492	    5.83947562338677195e-05
 3	    -0.00238202948126854447	    5.01835189234663349e-05
 4	   -0.000439496070797468685	    4.86521199961842548e-05
 5	   -2.86051536010647301e-05	    4.62391175358602447e-05
 6	   -0.000107345405283500075	    4.50683355341736634e-05
 7	    8.37393452061744426e-05	    4.61222469845358403e-05
 8	     5.2017502485284637e-05	    4.43175444455480149e-05
 9	    3.91384738282287659e-05	    4.45444739522375357e-05
10	   -7.55080170899087756e-05	     6.2782792784471571e-05


==> anc/corr-0265-h001-mu09635-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        1.20684484549037108	    2.88591146705797327e-05
 1	       0.267980353359416112	    0.000149320676371320294
 2	      0.0810205729988642126	    0.000101464327383962336
 3	      0.0318341964869151214	     8.2297490210314766e-05
 4	      0.0148969893099678424	    7.34574087144351107e-05
 5	     0.00793398062384875237	     7.0321799604739971e-05
 6	     0.00446827088058303866	    6.79162364578340852e-05
 7	     0.00272015365591780607	    6.39562243320517638e-05
 8	     0.00174857884544229927	    6.19765215938849361e-05
 9	     0.00133391139351588884	    6.21297434734090047e-05
10	     0.00120733830414050994	    6.41549420155372943e-05


==> anc/corr-0265-h001-mu09635-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.375950371573758713	    0.000191623186614478541
 1	       0.158497712440974936	    0.000104429343414683408
 2	      0.0692401590148846863	     6.9323750899806256e-05
 3	      0.0331946167233687223	    5.04018504988724066e-05
 4	      0.0172039540585672071	    3.95103482296356106e-05
 5	     0.00939146121599431817	    3.46958939558441635e-05
 6	     0.00544318982554438478	    3.09351142120832735e-05
 7	     0.00329375319159191373	    2.87174901801990869e-05
 8	     0.00206924766408705637	    2.97440501503606118e-05
 9	     0.00158687351022133842	     2.7766714808488738e-05
10	     0.00136460288461241969	    3.58553699279414641e-05


==> anc/corr-0265-h001-mu09635-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      0.0343523967694137483	     1.9965053300372382e-05
 1	       0.014818640765371531	    7.77525512027615992e-05
 2	     0.00640925570939497678	    6.07407110372876061e-05
 3	     0.00306223962053019235	    5.34530158942021579e-05
 4	     0.00159297844552343552	    5.22733050978598714e-05
 5	    0.000757345454083742375	     4.8403849603854565e-05
 6	    0.000594804844550847435	    4.80092804964595154e-05
 7	    0.000203060406043966459	    5.01640052749219951e-05
 8	    0.000108316940474238971	    4.74502994232581346e-05
 9	    8.73425801087258994e-05	    4.76994849961489599e-05
10	    0.000154140302907360095	    5.96614961444988745e-05


==> anc/corr-0265-h001-mu09635-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.757045211735612789	    0.000108512098558487998
 1	       0.198517909450657198	    0.000112355527746739949
 2	      0.0687124069494036566	    8.26428573778269237e-05
 3	      0.0294422778066771793	    6.77381361978086812e-05
 4	      0.0145360210874943621	    6.29250119776251073e-05
 5	     0.00785776833216272376	    5.58363970834205122e-05
 6	     0.00433431932364638627	    5.44957497291420357e-05
 7	     0.00275421434421843853	    5.64751439461595682e-05
 8	     0.00175606617703347417	    5.24680790442825056e-05
 9	     0.00130179845759275693	    5.24925686810560199e-05
10	     0.00113183022861039137	    7.26982559871307179e-05


==> anc/corr-026649-h001-mu09635-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.572611155634769164	     0.00185459297066462004
 1	       0.254420921988843973	    0.000554220598706424081
 2	       0.144339013027842827	     0.00054065221334747345
 3	       0.101177334341578995	     0.00058217962101148621
 4	       0.081752713747584152	    0.000604292327626817366
 5	      0.0708086196253196465	    0.000616381740908539971
 6	      0.0641436099229025225	    0.000639509615499046064
 7	      0.0598258285379765775	    0.000636361455390237999
 8	      0.0574658790734013797	    0.000657496305458300507
 9	      0.0556634728729436395	    0.000644717797698557437
10	      0.0556137151497006002	    0.000740078535751839076


==> anc/corr-026649-h001-mu09635-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.283239959795981988	     0.00174459976739623195
 1	     -0.0330741654439034236	    0.000376475391042144388
 2	    -0.00444869539890947654	    0.000140663625900531075
 3	   -0.000743477493867258921	    0.000127524230105755475
 4	    4.63187842696786113e-05	    0.000119330098896870861
 5	    3.20303546609962872e-05	    0.000118052269080229344
 6	    9.95714696809628364e-05	    0.000120701273832140646
 7	    3.93729349107575365e-05	    0.000117531862328531617
 8	    0.000109417476035740584	    0.000120765520199776213
 9	   -6.05813861506632859e-05	    0.000117529584087071534
10	    0.000183175137678629477	    0.000164018889005271431


==> anc/corr-026649-h001-mu09635-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        1.18110179762375433	     0.00201566837949518048
 1	       0.342062110342857384	    0.000755933389627616386
 2	       0.165817596822662811	     0.00054061721445158189
 3	       0.111987619001606004	     0.00051780238742441117
 4	      0.0889132191933397625	    0.000527815544603264884
 5	      0.0771733972097793236	    0.000531248049592776615
 6	      0.0697115363316708619	     0.00054215708869232034
 7	      0.0650017521702399431	    0.000556187023838162434
 8	      0.0622912576265293172	    0.000560612839602083759
 9	      0.0610195322358332223	    0.000567221191198698932
10	      0.0603213936096054712	    0.000558516739335668429


==> anc/corr-026649-h001-mu09635-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.656632600429016056	     0.00112695620065470284
 1	       0.297437813752961244	    0.000322468922593163992
 2	       0.169728962023863506	    0.000511856166374674115
 3	       0.119893541903942691	    0.000551355144108888785
 4	       0.096549619423651839	    0.000561893994467484322
 5	      0.0834117842988212205	    0.000575004130167796517
 6	       0.075627748357926447	    0.000581990768815032148
 7	      0.0706812265109625776	     0.00059017768051069109
 8	      0.0677755587711759838	    0.000594401504129688234
 9	       0.066099791255359544	    0.000601597515852441214
10	      0.0657617723427603301	    0.000600637299250425223


==> anc/corr-026649-h001-mu09635-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      0.0210053611985552627	    0.000191988854843564918
 1	      0.0107620171489595188	    0.000172966297182347589
 2	     0.00640437903583865233	     0.00014517482394038226
 3	     0.00469643894504088392	    0.000140526826552252534
 4	     0.00377188239526557835	    0.000135087789232551426
 5	     0.00308716325923521443	    0.000131353762804716488
 6	     0.00285853454345181071	    0.000134411805406449973
 7	     0.00280036427677515061	    0.000131273012630840223
 8	     0.00263273476057115669	    0.000127808478734859054
 9	     0.00260071096528904444	    0.000128157801800900142
10	     0.00253701596254881593	    0.000153739314099224372


==> anc/corr-026649-h001-mu09635-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.897861837827907294	    0.000302486462740426845
 1	       0.309003533314820167	    0.000430863100949381963
 2	       0.161482682966088115	    0.000469407363780209976
 3	       0.111278915616631432	    0.000488733330791196394
 4	       0.089104847870720913	    0.000508713133112350183
 5	      0.0770781716767829084	    0.000521019928197216198
 6	      0.0697861076707358974	    0.000533701787693940813
 7	       0.065214154630880275	    0.000548702444120763365
 8	      0.0625113014462547328	    0.000552871761199166009
 9	      0.0609422135196748607	    0.000557932162094800714
10	      0.0605045686779200204	    0.000563799008407493479


==> anc/corr-0268-h001-mu09635-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.580079552629041206	    0.000368694636984345455
 1	       0.164695013385319694	     0.00127942894488923954
 2	      0.0535805878714701589	     0.00119606150077033232
 3	      0.0209555215340698105	     0.00114776153017750841
 4	      0.0103339934987560517	     0.00115841609014855074
 5	     0.00446113407591302961	     0.00113795562864093484
 6	     0.00304535488877797017	     0.00116879295645729237
 7	    0.000664725657284887558	     0.00117026603581005749
 8	     0.00276643422660173598	     0.00111632652354931453
 9	     0.00130162020754333589	     0.00120462254832488097
10	     0.00184825217492367916	     0.00160515568042732281


==> anc/corr-0268-h001-mu09635-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       -0.13924024617231906	    0.000103127473169303032
 1	    -0.00887010951291400049	    0.000344623590429850204
 2	   -0.000958854501553576535	    0.000326703351141154205
 3	   -0.000429007205751634664	    0.000312886933989376303
 4	    2.26719955143327768e-05	    0.000317169891525942221
 5	    -0.00016975317086903756	    0.000326665058949428093
 6	      0.0001886745348806503	    0.000319340437556774655
 7	    -0.00010396276786144193	    0.000323720297243382791
 8	     0.00035398980570874026	    0.000312373615297947425
 9	    0.000334310989409886258	    0.000331970640292291906
10	    0.000410086347706986403	    0.000435180534432554164


==> anc/corr-0268-h001-mu09635-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.870420537873845657	    0.000318681830485402799
 1	       0.187799953977621503	    0.000509675652585048948
 2	      0.0574469559668227339	    0.000494040284614941918
 3	      0.0222032503043044123	    0.000478458254494351989
 4	     0.00988047664718121055	    0.000491775699584106967
 5	     0.00537293558734060032	    0.000489197480053595209
 6	     0.00244770636328345021	    0.000491805656273359656
 7	     0.00149095084471865267	    0.000490340385978188021
 8	     0.00169126667762035834	    0.000489793110216065961
 9	   -0.000138880521594308189	    0.000469135207881841922
10	    0.000436774542524143139	     0.00050090652225589095


==> anc/corr-0268-h001-mu09635-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.603800537605497678	    0.000293002339470122746
 1	       0.174736722742513895	    0.000226629357331410068
 2	      0.0578080088279327581	    0.000222541964450303999
 3	      0.0229485625138047961	    0.000203109683259841944
 4	      0.0101412601102297759	    0.000195231730909204852
 5	     0.00527219970451342935	     0.00019400616137433383
 6	     0.00294074269367503027	    0.000195705486240454243
 7	     0.00158481247862968461	    0.000206948837461273653
 8	    0.000935924931292500019	    0.000192011744655514404
 9	    0.000368309731115279632	    0.000191298240918162492
10	    0.000665642654886122688	    0.000293934854043259109


==> anc/corr-0268-h001-mu09635-GAMMA_RI.dat <==
# R	GAMMA	GAMMA_ERROR
 0	     0.00593024624409833195	    0.000155560879700534241
 1	     0.00233849371228730604	    0.000363503543500328773
 2	     0.00113938111040170131	    0.000347386766447196275
 3	    0.000801663310512694643	    0.000335111260699101491
 4	    0.000107719530045666826	    0.000335178651616506679
 5	     0.00011938538486135597	    0.000329687280228169611
 6	    5.78437111002707573e-05	    0.000341322125324552896
 7	    0.000150893584827489096	     0.00033487547159843803
 8	   -0.000731660758475836579	     0.00033858704166408836
 9	   -8.07158895758930395e-05	    0.000338363488897722815
10	   -0.000295652289037758172	     0.00040497667615391089


==> anc/corr-0268-h001-mu09635-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.731180291701639562	    0.000217541747863412606
 1	       0.178585977275449975	    0.000413148795260932528
 2	      0.0566531527317865949	    0.000378003235159915811
 3	      0.0223810490648904056	    0.000373226304422452735
 4	      0.0102149547824483353	    0.000359704801485087415
 5	     0.00503642021647510933	    0.000359310580761676597
 6	     0.00280437433711653878	    0.000364402489679408349
 7	      0.0012287317003514531	    0.000366838445509337239
 8	     0.00149718958190758972	    0.000354091336690324555
 9	    0.000500653797990040467	    0.000373707850774340007
10	    0.000846860863695119174	    0.000529821758831460106


==> anc/corr-026916-h001-mu0-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.244210048202048224	    0.000784281427093856871
 1	       0.109219736328557929	    0.000498415510679947756
 2	      0.0519278265233668254	    0.000347938438265571947
 3	      0.0271912543744521132	    0.000282866301583990201
 4	      0.0152620800440601417	     0.00023087799874330436
 5	     0.00901114261723603462	    0.000229923006787264694
 6	     0.00570076571112929174	    0.000178704367767692942
 7	     0.00363018781306093889	    0.000184488612749609258
 8	     0.00259919717927731796	     0.00017431314657776907
 9	     0.00199803450338504208	    0.000178719354340495132
10	     0.00213793563826653564	    0.000222973661615104128


==> anc/corr-026916-h001-mu0-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	      -0.490745930828116517	    0.000313793652642271046
 1	     -0.0860599346367809659	    0.000182226649466788631
 2	     -0.0179293319996369875	    0.000105813581498428563
 3	    -0.00436775563300966299	    8.21443580806395805e-05
 4	    -0.00124773590443291293	    7.27195762831903906e-05
 5	   -0.000287131835983688672	    6.76982036242640309e-05
 6	   -9.51403759989430679e-05	    7.02724754625455632e-05
 7	   -2.33490644638299476e-05	    6.63232302959128415e-05
 8	    4.47537987080687638e-06	    6.23639302545660044e-05
 9	    7.61722985374154037e-06	    6.80631905828891533e-05
10	    0.000120213702741509132	    8.63677724667200465e-05


==> anc/corr-026916-h001-mu0-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	        1.22571861444439989	    0.000164844833974121162
 1	       0.281234389892010495	    0.000453535800662787996
 2	      0.0877932514110077861	      0.0003234034394813273
 3	      0.0358416335030278671	    0.000264941148740245635
 4	      0.0175689967774955262	    0.000219018719347448737
 5	     0.00970494366844789833	    0.000205761606271549861
 6	     0.00580155200918437176	    0.000200085307390721187
 7	     0.00377321856017396803	    0.000184736137875441764
 8	       0.002623438808164783	    0.000171399060412187653
 9	     0.00194960129090394332	    0.000170951755361571032
10	     0.00179769126774625846	    0.000159823251094052822


==> anc/corr-026916-h001-mu0-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.244243457374198752	    0.000784297718295043117
 1	       0.109308786389471807	     0.00049216337318164357
 2	      0.0517020222595949291	     0.00036486463555589335
 3	      0.0270490088509163229	    0.000280929709051868401
 4	      0.0151137655180287062	     0.00023505754023460607
 5	     0.00931455397830282215	    0.000203973446654818254
 6	     0.00555422233308106809	    0.000198043919061344594
 7	      0.0035791804312591464	    0.000187712400250825736
 8	     0.00249840917032087594	    0.000173044745105551062
 9	     0.00203303471160189283	     0.00019125492624802123
10	     0.00193829758394497556	    0.000197913588618824771


==> anc/corr-026916-h001-mu0-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.734972683616138656	      0.0004691858692057401
 1	       0.195324196940652617	    0.000379007373668777071
 2	      0.0697442563849668823	    0.000285585687030855367
 3	      0.0314878872395424961	    0.000230614805691514019
 4	      0.0164356597917532932	    0.000192861445654478255
 5	     0.00944997906235813499	    0.000177080339654139238
 6	     0.00572263450924090453	    0.000151096039129591851
 7	     0.00362803319276389308	    0.000139146515676496417
 8	     0.00254432779933346561	     0.00013443439752686541
 9	     0.00200791630010023698	    0.000130851124638260621
10	      0.0019179008859819414	    0.000137177256651277668


==> anc/corr-0275-h001-mu0-GAMMA_CC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.499079205508293433	    0.000475936292576038583
 1	       0.106727645876560528	     0.00093492739540652469
 2	      0.0255629022320998274	     0.00090150512633968376
 3	     0.00582606618094173682	    0.000866026635024026953
 4	     0.00263167348119484456	    0.000883391169118116402
 5	    0.000408801125760605033	    0.000962130866565371495
 6	    0.000639656753481163695	    0.000910499586516466306
 7	   -0.000778011976741703796	     0.00099635284757829015
 8	    -0.00143545216927746014	    0.000970485783131124933
 9	    0.000258869582504068748	      0.0008954106873723509
10	   -0.000976847648538779409	      0.0013128492961744522


==> anc/corr-0275-h001-mu0-GAMMA_II.dat <==
# R	GAMMA	GAMMA_ERROR
 0	     -0.0861287692320695797	    0.000109276083282936552
 1	    -0.00345889029130535836	    0.000463918607199843532
 2	    5.77485796066061626e-05	    0.000428184103487549061
 3	    0.000163971485740459851	    0.000452331857432392492
 4	   -0.000371305272933802183	    0.000430662207391763164
 5	    0.000360962465150027969	    0.000458817469240891838
 6	   -0.000446284396038361744	    0.000434194074002947213
 7	    0.000267982031861728259	    0.000451513041996675301
 8	    0.000202275022518775822	    0.000440911965504632076
 9	    0.000608428717425723805	    0.000433395723431991822
10	   -0.000706142765418434569	    0.000615559112283899307


==> anc/corr-0275-h001-mu0-GAMMA_NC.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.670700463034640704	    0.000363158691064642233
 1	       0.114638363345076252	    0.000902860413989320376
 2	      0.0250147356967932791	    0.000952304746805692219
 3	     0.00587950736698147555	    0.000920681446323497166
 4	     0.00245833490204379725	    0.000869655407981294033
 5	    -0.00029091959638758878	    0.000919278562612469135
 6	     0.00104046945542697546	    0.000887925689275246058
 7	   -6.00120308679530376e-05	     0.00091511644665728223
 8	    -0.00166883340279289083	    0.000938929542426134088
 9	    -0.00224963024003934199	    0.000904491761113187989
10	     0.00120871480564185775	    0.000912874689251001368


==> anc/corr-0275-h001-mu0-GAMMA_NN.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.497806643800214721	    0.000483693257993387442
 1	       0.107679304107321197	    0.000915756415435585447
 2	      0.0246096635299859236	    0.000898398975490160559
 3	      0.0069420714249271943	    0.000937610240343326041
 4	    0.000703757434514963131	    0.000849059218910931473
 5	     0.00110196334408693762	    0.000892591594296679772
 6	    0.000319305215672112581	    0.000898004652734675328
 7	     0.00092193189678438077	    0.000869599903623634774
 8	    -0.00043130225687301846	      0.0009057349039733976
 9	    0.000274910282861140932	    0.000875626063259972247
10	     0.00056970619813866022	     0.00127301986448061168


==> anc/corr-0275-h001-mu0-GAMMA_RR.dat <==
# R	GAMMA	GAMMA_ERROR
 0	       0.584571693802662273	     0.00025666583914261482
 1	       0.110662365240010316	    0.000450381908674315882
 2	      0.0250285342477365169	      0.0004735142774911084
 3	     0.00622009726563977922	    0.000492415599084565329
 4	     0.00203902069362953001	    0.000431839509060970837
 5	    0.000394419678921087446	    0.000464144670677775408
 6	    0.000925765464407546758	    0.000468071947315821624
 7	   -0.000196021951802738837	    0.000454448498448920739
 8	    -0.00113565223559532126	     0.00048526893706401673
 9	   -0.000341538738100511708	    0.000450308533450023533
10	    0.000502571902717823286	    0.000689771543965262746


==> anc/masses_L=16_h=0.01_mu=0_final-m_1.dat <==
#beta   m   error_m
0.24	1.0145822641392184	0.021840238910391597
0.25	0.8845085545819358	0.019376867413885775
0.26	0.7201163872674354	0.015281781441114762
0.261	0.6948979343987518	0.013905274696797582
0.262	0.6750868844047688	0.014904830953313821
0.263	0.649453723335108	0.013328891647954599
0.264	0.6230234468054496	0.013891265890439854
0.265	0.5913273239003569	0.0109788536991915
0.266	0.5567085620437242	0.009811045696669737
0.267	0.5149461118719058	0.00899019505098997
0.268	0.4572617652385008	0.0071631192280767995
0.269	0.36852553860308396	0.004328337025765852
0.2695	0.18404240959552057	0.021099179972386112
0.27	0.4876157231216721	0.015515664636351357
0.271	0.5733077398883246	0.013518492896054802
0.272	0.6469811902717212	0.013186977435170546
0.273	0.7048031323036696	0.019708693457527883
0.274	0.7615226231972653	0.01694033723726606
0.275	0.8334174323312435	0.027225358609668533
0.276	0.890476134665071	0.034387556414268966
0.277	0.9516575768693066	0.02686129310608996
0.278	0.961579802484951	0.020410351605745735
0.279	0.9309955778810609	0.026152636704278146
0.28	0.9351562733871518	0.01062596105495751
0.29	1.3154448451574516	0.05903893844665592

==> anc/masses_L=16_h=0.01_mu=0_final-m_2.dat <==
#beta   m   error_m
0.24	1.1233555533647899	0.02212066536484715
0.25	1.0433615111983436	0.02191585219957702
0.26	0.9419471108063826	0.020082078671430848
0.261	0.9316077025128771	0.019710983431276075
0.262	0.9280978171872089	0.016483411587304504
0.263	0.9176123652301583	0.018334635334499323
0.264	0.908543086579521	0.017389409145014183
0.265	0.9033266530127712	0.017251057652083804
0.266	0.8888811828343487	0.019714249661799823
0.267	0.8821728465152745	0.017624350204284163
0.268	0.8818112607399444	0.01651413447347048
0.269	0.8973031304102593	0.020105337847199405
0.2691	0.9418924594812844	0.027309317603599618
0.26916	0.9194357454099084	0.020665435179316946
0.2692	1.1160230858499476	0.10248958560372802
0.2693	1.0278433753791127	0.17443996766121858

==> anc/masses_L=16_h=0.01_mu=0_final-m_xi2_1.dat <==
#beta   m   error_m
0.24	1.1567451451899999	0.0132917094851
0.25	0.985128410779	0.00946005546804
0.26	0.765084764911	0.00624258602519
0.261	0.743509495593	0.00608786527251
0.262	0.707932504477	0.00580431100842
0.263	0.678147031201	0.00521722201823
0.264	0.64253022168	0.00489810302104
0.265	0.605217676886	0.00503759271502
0.266	0.565752514761	0.00472199451555
0.267	0.509936259405	0.00475229844429
0.268	0.43934638529	0.00545257630992
0.269	0.336438312001	0.0068579185002
0.2691	0.0697507964051	0.00246220373645
0.26916	0.0478038411979	0.00061182167463
0.2692	0.0487041302087	0.000688491716739
0.2693	0.0594465644794	0.00175554851513
0.2694	0.0724844056538	0.00309318233296
0.2695	0.137057145498	0.0131834617873
0.27	0.491840554477	0.0107862707486
0.271	0.606749599866	0.017281484525
0.272	0.692866105356	0.0284792469704
0.273	0.804384047277	0.0526633641107
0.274	0.877646897633	0.077636173731
0.275	0.834537601289	0.0756149777758
0.276	0.891126530124	0.10348930314
0.277	1.07429219553	0.194435783611

==> anc/masses_L=16_h=0.01_mu=0_final-m_xi2_2.dat <==
#beta   m   error_m
0.24	1.3471558966199999	0.00314058414551
0.25	1.21867424114	0.00366133920379
0.26	1.0766565698199999	0.00498973075693
0.261	1.0710782811899999	0.00520618183287
0.262	1.0644469969399999	0.00567792111028
0.263	1.05276348438	0.0062963558288
0.264	1.0205051351700001	0.00611175976802
0.265	1.0334846475299999	0.00750530024605
0.266	1.0088474492399999	0.00820898347955
0.267	0.997658182536	0.00964390399193
0.268	1.0111381560599999	0.0120567086846
0.269	1.0122531049200001	0.0169874086585
0.2691	1.04297544327	0.0534559060814
0.26916	1.0163120218799999	0.105445892902

==> anc/masses_L=16_h=0.01_mu=2.0_final-m_1.dat <==
#beta   m   error_m
0.266	0.2707704308173075	0.0034877236864886345
0.2661	0.24809491026614086	0.0037673183418306657
0.2662	0.20461510821677287	0.004712850627605305
0.2663	0.13371803671647484	0.005439606974103981
0.2664	0.04867402002993741	0.002960301878566807
0.26645	0.006851762916599853	0.0018100384631525353
0.26649	0.0047082604583173985	0.0018292731718863716
0.26655	0.044983779242137104	0.003558389749150485
0.2666	0.1190772465174123	0.005831704442361676
0.2667	0.23293463490166624	0.0052853842598318415
0.2668	0.27593526909628086	0.004292542179274691
0.2669	0.30767344939349955	0.005527949318247905
0.267	0.3303565076586543	0.004841327478267053

==> anc/masses_L=16_h=0.01_mu=2.0_final-m_2.dat <==
#beta   m   error_m
0.266	1.0845578987026134	0.01669671603572648
0.2661	1.1011750769159219	0.015519616528853905
0.2662	1.0899463903049722	0.019705390914583284
0.2663	1.1077067771965694	0.024859255522347974
0.2664	1.1521983290054583	0.02070597178299895
0.26645	1.1936452795626669	0.04093841682446171
0.26649	1.3081751216170443	0.045421162965232145
0.26655	1.5005580327140668	0.08084451850072297
0.2666	1.775492631730353	0.21786346848944563

==> anc/masses_L=16_h=0.01_mu=2.0_final-m_xi2_1.dat <==
#beta   m   error_m
0.266	0.24634835391573315	0.02302374466690947
0.2661	0.2224604855835784	0.030411312966002416
0.2662	0.18040513862304539	0.03198887255029386
0.2663	0.12583904530146456	0.03689065592304178
0.2664	0.08406704022539487	0.024241507388605064
0.26645	0.06786669009861171	0.012302047442046406
0.26649	0.06659345393060857	0.008609671815769972
0.26655	0.07981320182207587	0.026608450468319254
0.2666	0.11194445625823714	0.04559829111993238
0.2667	0.2060195066466114	0.039311373079363665
0.2668	0.24813421454572362	0.03024947021732391
0.2669	0.28246442818184014	0.024644532531253715
0.267	0.31156112318354046	0.024102757923323018

==> anc/masses_L=16_h=0.01_mu=2.0_final-m_xi2_2.dat <==
#beta   m   error_m
0.24	1.3471558966199999	0.00314058414551
0.25	1.21867424114	0.00366133920379
0.26	1.0766565698199999	0.00498973075693
0.261	1.0710782811899999	0.00520618183287
0.262	1.0644469969399999	0.00567792111028
0.263	1.05276348438	0.0062963558288
0.264	1.0205051351700001	0.00611175976802
0.265	1.0334846475299999	0.00750530024605
0.266	1.0088474492399999	0.00820898347955
0.267	0.997658182536	0.00964390399193
0.268	1.0111381560599999	0.0120567086846
0.269	1.0122531049200001	0.0169874086585
0.2691	1.04297544327	0.0534559060814
0.26916	1.0163120218799999	0.105445892902

==> anc/masses_L=24_h=0.01_mu=0.9635_final-m_1.dat <==
#beta   m   error_m
0.24	1.0145822641392184	0.021840238910391597
0.25	0.8845085545819358	0.019376867413885775
0.26	0.7201163872674354	0.015281781441114762
0.261	0.6948979343987518	0.013905274696797582
0.262	0.6750868844047688	0.014904830953313821
0.263	0.649453723335108	0.013328891647954599
0.264	0.6230234468054496	0.013891265890439854
0.265	0.5913273239003569	0.0109788536991915
0.266	0.5567085620437242	0.009811045696669737
0.267	0.5149461118719058	0.00899019505098997
0.268	0.4572617652385008	0.0071631192280767995
0.269	0.36852553860308396	0.004328337025765852
0.2695	0.18404240959552057	0.021099179972386112
0.27	0.4876157231216721	0.015515664636351357
0.271	0.5733077398883246	0.013518492896054802
0.272	0.6469811902717212	0.013186977435170546
0.273	0.7048031323036696	0.019708693457527883
0.274	0.7615226231972653	0.01694033723726606
0.275	0.8334174323312435	0.027225358609668533
0.276	0.890476134665071	0.034387556414268966
0.277	0.9516575768693066	0.02686129310608996
0.278	0.961579802484951	0.020410351605745735
0.279	0.9309955778810609	0.026152636704278146
0.28	0.9351562733871518	0.01062596105495751
0.29	1.3154448451574516	0.05903893844665592

==> anc/masses_L=24_h=0.01_mu=0.9635_final-m_2.dat <==
#beta   m   error_m
0.24	1.1233555533647899	0.02212066536484715
0.25	1.0433615111983436	0.02191585219957702
0.26	0.9419471108063826	0.020082078671430848
0.261	0.9316077025128771	0.019710983431276075
0.262	0.9280978171872089	0.016483411587304504
0.263	0.9176123652301583	0.018334635334499323
0.264	0.908543086579521	0.017389409145014183
0.265	0.9033266530127712	0.017251057652083804
0.266	0.8888811828343487	0.019714249661799823
0.267	0.8821728465152745	0.017624350204284163
0.268	0.8818112607399444	0.01651413447347048
0.269	0.8973031304102593	0.020105337847199405
0.2691	0.9418924594812844	0.027309317603599618
0.26916	0.9194357454099084	0.020665435179316946
0.2692	1.1160230858499476	0.10248958560372802
0.2693	1.0278433753791127	0.17443996766121858

==> anc/masses_L=24_h=0.01_mu=0.9635_final-m_xi2_1.dat <==
#beta   m   error_m
0.24	1.1567451451899999	0.0132917094851
0.25	0.985128410779	0.00946005546804
0.26	0.765084764911	0.00624258602519
0.261	0.743509495593	0.00608786527251
0.262	0.707932504477	0.00580431100842
0.263	0.678147031201	0.00521722201823
0.264	0.64253022168	0.00489810302104
0.265	0.605217676886	0.00503759271502
0.266	0.565752514761	0.00472199451555
0.267	0.509936259405	0.00475229844429
0.268	0.43934638529	0.00545257630992
0.269	0.336438312001	0.0068579185002
0.2691	0.0697507964051	0.00246220373645
0.26916	0.0478038411979	0.00061182167463
0.2692	0.0487041302087	0.000688491716739
0.2693	0.0594465644794	0.00175554851513
0.2694	0.0724844056538	0.00309318233296
0.2695	0.137057145498	0.0131834617873
0.27	0.491840554477	0.0107862707486
0.271	0.606749599866	0.017281484525
0.272	0.692866105356	0.0284792469704
0.273	0.804384047277	0.0526633641107
0.274	0.877646897633	0.077636173731
0.275	0.834537601289	0.0756149777758
0.276	0.891126530124	0.10348930314
0.277	1.07429219553	0.194435783611

==> anc/masses_analytic_h=0.01_mu=0.9635_final-m1.dat <==
#beta   m
0.5	4.37649661116579
0.49	4.219856755579224
0.48	4.062906795493265
0.47	3.9056144096028778
0.45999999999999996	3.7479424899922815
0.45	3.5898482024751943
0.44	3.4312818136960255
0.43	3.272185214647545
0.42	3.112490044590168
0.41	2.952115283045093
0.4	2.7909641243691654
0.39	2.6289198704962304
0.38	2.465840455940998
0.37	2.3015510268809503
0.36	2.135833678423121
0.35	1.9684129044366325
0.33999999999999997	1.7989343089360665
0.32999999999999996	1.6269321694678216
0.31999999999999995	1.4517773357075572
0.31	1.2725875441965515
0.3	1.0880582213105245
0.29	0.8961009898797276
0.28	0.6929194823794765
0.279	0.6717310561734822
0.278	0.6503427818031774
0.277	0.6287403030862727
0.276	0.6069074525359006
0.275	0.5848259126563844
0.274	0.5624747914578836
0.273	0.5398300841086303
0.272	0.5168639810939873
0.271	0.49354396586161753
0.27	0.46983161808376744
0.269	0.4456809961043293
0.268	0.4210364025105188
0.267	0.39582921878556004
0.266	0.36997328663490975
0.265	0.34335792735404086
0.264	0.3158369319772302
0.263	0.28721025580284515
0.262	0.2571914686061428
0.261	0.22534450558727692
0.26	0.19094459538413366
0.259	0.1526096164353053
0.258	0.10694129395319125
0.257	0.035194358475732795
0.256	-0.0053390624920984005
0.2559	-0.006349957688410997
0.2558	-0.007362592955548761
0.25570000000000004	-0.008377078390938536
0.2556	-0.009393415847057723
0.2555	-0.010411730763356605
0.2554	-0.011432122899999633
0.2553	0.06226981379539327
0.25520000000000004	0.06267819612249051
0.2551	0.06308696508948447
0.255	0.06349612340685905
0.254	0.06760969409547578
0.253	0.07176495000801426
0.252	0.07596411824836491
0.251	0.08020918195862271
0.25	0.084501912833366
0.24900000000000003	0.08884389886170549
0.24800000000000003	0.09323656812464852
0.24700000000000003	0.09768120931017467
0.24600000000000002	0.10217898948031447
0.24500000000000002	0.10673096952438603
0.24400000000000002	0.11133811765350031
0.24300000000000002	0.11600132122870184
0.24200000000000002	0.12072139716487407
0.24100000000000002	0.12549910111206317
0.24000000000000002	0.13033513558304072
0.22999999999999998	0.18203259762401233
0.21999999999999997	0.24014356970654266
0.20999999999999996	0.305159099999756
0.2	0.3776859408335991
0.19	0.4585333024825931
0.18	0.5487768744704562
0.16999999999999998	0.649827028520698
0.15999999999999998	0.7635175668968988
0.14999999999999997	0.8922304248776519
0.13999999999999996	1.039076371652202
0.13	1.208162274935558
0.12	1.4049951272048689
0.10999999999999999	1.6371092935001252
0.09999999999999998	1.9150725944614448
0.08999999999999997	2.254165249890363
0.07999999999999996	2.6773198622028973
0.07	3.22058296420386
0.06	3.944039493717279
0.04999999999999999	4.955847871571312
0.03999999999999998	6.472328842785299
0.02999999999999997	8.998233133231697
0.019999999999999962	14.047813333665973
0.010000000000000009	29.192328943995417

==> anc/masses_analytic_h=0.01_mu=0.9635_final-m2.dat <==
#beta   m
0.5	171.85580337436497
0.49	162.37789293687763
0.48	153.143703110711
0.47	144.15296578252045
0.45999999999999996	135.40537020574905
0.45	126.90055432123897
0.44	118.63809392582971
0.43	110.61748905988227
0.42	102.83814676755134
0.41	95.29935907342555
0.4	88.0002745633879
0.39	80.93986126117207
0.38	74.1168573819783
0.37	67.52970468592315
0.36	61.17645587901577
0.35	55.05464142318947
0.33999999999999997	49.16106918118141
0.32999999999999996	43.49150554574375
0.31999999999999995	38.04013188740131
0.31	32.79853916510857
0.3	27.753677523518583
0.29	22.883127574083673
0.28	18.142143559275212
0.279	17.671964566681968
0.278	17.201943055427886
0.277	16.731881517076403
0.276	16.26155509814724
0.275	15.79070627592321
0.274	15.319038158148645
0.273	14.846205950371681
0.272	14.371805945392765
0.271	13.895361103568584
0.27	13.416301850680496
0.269	12.93394001770122
0.268	12.4474326952627
0.267	11.955730819934605
0.266	11.45750384784125
0.265	10.951025440127996
0.264	10.433992423975335
0.263	9.90322254300061
0.262	9.354114770904538
0.261	8.779596193037634
0.26	8.16779645146915
0.259	7.495855928573498
0.258	6.706994378998456
0.257	5.484106193706997
0.256	4.750305124339898
0.2559	4.727862632098404
0.2558	4.705337695350731
0.25570000000000004	4.682726717554551
0.2556	4.66002806478992
0.2555	4.63723766258233
0.2554	4.614351909930183
0.2553	1.0305912229450511
0.25520000000000004	1.0321466620317317
0.2551	1.0337038066872994
0.255	1.0352626537081506
0.254	1.0509440911636385
0.253	1.0667926625137565
0.252	1.0828060467568867
0.251	1.0989823727981307
0.25	1.115320163901796
0.24900000000000003	1.1318182909375285
0.24800000000000003	1.148475932815845
0.24700000000000003	1.1652925428425351
0.24600000000000002	1.182267819977483
0.24500000000000002	1.199401684182092
0.24400000000000002	1.2166942551947844
0.24300000000000002	1.2341458341962075
0.24200000000000002	1.2517568879229268
0.24100000000000002	1.2695280348655769
0.24000000000000002	1.2874600332499795
0.22999999999999998	1.4758760060211191
0.21999999999999997	1.6819701083109735
0.20999999999999996	1.90793311556079
0.2	2.1566093660853114
0.19	2.4315356478735803
0.18	2.7370752177366144
0.16999999999999998	3.0786341754470374
0.15999999999999998	3.4629750454242365
0.14999999999999997	3.898663462036401
0.13999999999999996	4.396710009606707
0.13	4.971510074776736
0.12	5.642254427618061
0.10999999999999999	6.4351095169586765
0.09999999999999998	7.386705998191083
0.08999999999999997	8.549952877716525
0.07999999999999996	10.004212139423784
0.07	11.87419432933743
0.06	14.367749566987175
0.04999999999999999	17.859007611122564
0.03999999999999998	23.096227863186037
0.02999999999999997	31.82534920898201
0.019999999999999962	49.28418918976381
0.010000000000000009	101.66183790188583

==> anc/masses_analytic_h=0.01_mu=0_final-m1.dat <==
#beta   m
0.5	4.359352711623481
0.49	4.2026422990096455
0.48	4.045616007887162
0.47	3.8882407647431205
0.45999999999999996	3.7304785716438857
0.45	3.572285533271027
0.44	3.413610640896169
0.43	3.254394238923479
0.42	3.094566072862584
0.41	2.9340427784367105
0.4	2.7727246146666764
0.39	2.610491158395022
0.38	2.447195545708007
0.37	2.2826566353564415
0.36	2.1166481187711383
0.35	1.9488829897559266
0.33999999999999997	1.7789906579614432
0.32999999999999996	1.6064817673370149
0.31999999999999995	1.4306910613624328
0.31	1.250677667811503
0.3	1.065033607365013
0.29	0.8714646564458493
0.28	0.6656789084476692
0.27	0.4372954296148823
0.26	0.13178875800814024
0.259	0.07652928534106061
0.2589	0.0692340823714667
0.25880000000000003	0.061208609871698426
0.25870000000000004	0.052104187035948143
0.2586	0.041154329832751656
0.2585	0.025673317447376453
0.2584	0.005772010073416794
0.25830000000000003	0.004776666999844734
0.25820000000000004	0.0037802860156871637
0.2581	0.00278288002808421
0.258	0.21383504693746275
0.257	0.2197425120265098
0.256	0.22565675279132605
0.255	0.23157998484277267
0.254	0.237514294008612
0.253	0.2434616503456194
0.252	0.2494239204286849
0.251	0.2554028781707603
0.25	0.2614002143847102
0.24	0.322711505757326
0.22999999999999998	0.3873417210881757
0.21999999999999997	0.4563978790026524
0.20999999999999996	0.5309316457932332
0.2	0.6120521969719503
0.19	0.7010070030237809
0.18	0.7992576294784235
0.16999999999999998	0.9085655816699638
0.15999999999999998	1.031100859300937
0.14999999999999997	1.1695881926638176
0.13999999999999996	1.3275122852348271
0.13	1.5094153321348356
0.12	1.721341591270606
0.10999999999999999	1.9715232158494334
0.09999999999999998	2.2714766664655053
0.08999999999999997	2.637829355035828
0.07999999999999996	3.0955157065316814
0.07	3.6837122367754844
0.06	4.46770731053628
0.04999999999999999	5.565014255132009
0.03999999999999998	7.210653811364505
0.02999999999999997	9.953001148276158
0.019999999999999962	15.437173531983323
0.010000000000000009	31.888743400981905

==> anc/masses_analytic_h=0.01_mu=0_final-m2.dat <==
#beta   m
0.5	171.02956922154087
0.49	161.5697123711479
0.48	152.35352283536793
0.47	143.38072472087893
0.45999999999999996	134.65099797742323
0.45	126.16396933923943
0.44	117.91920099892795
0.43	109.91617634208508
0.42	102.15428183491294
0.41	94.63278381800006
0.4	87.35079845704936
0.39	80.30725232917406
0.38	73.50082988391509
0.37	66.92990193131423
0.36	60.59242561174328
0.35	54.485799396606026
0.33999999999999997	48.60664305216529
0.32999999999999996	42.95044404360906
0.31999999999999995	37.510948339589824
0.31	32.27901988853446
0.3	27.240279737133857
0.29	22.369547871976707
0.28	17.61510271842682
0.27	12.83726350127843
0.26	7.199718659157849
0.259	6.253093886308508
0.2589	6.129081811801594
0.25880000000000003	5.9928360221968955
0.25870000000000004	5.838458843759085
0.2586	5.652973333618622
0.2585	5.390861115678781
0.2584	5.051109428126317
0.25830000000000003	5.029530825764574
0.25820000000000004	5.00789911343403
0.2581	4.9862135380946135
0.258	0.9161786432668784
0.257	0.9307980953168327
0.256	0.9455585592917618
0.255	0.9604600284811242
0.254	0.9755026382101064
0.253	0.9906866532313936
0.252	1.0060124568372941
0.251	1.0214805414311432
0.25	1.0370915003422194
0.24	1.2012499880712875
0.22999999999999998	1.3809099938043623
0.21999999999999997	1.5777433162544248
0.20999999999999996	1.793934845604268
0.2	2.0322122946201695
0.19	2.2959406126754565
0.18	2.589272647051152
0.16999999999999998	2.9173653866168108
0.15999999999999998	3.2866840662085317
0.14999999999999997	3.705431868772671
0.13999999999999996	4.18416623337687
0.13	4.73670120346241
0.12	5.381462027813239
0.10999999999999999	6.1435793950617406
0.09999999999999998	7.058240764355592
0.08999999999999997	8.176276336355896
0.07999999999999996	9.57393483078355
0.07	11.371038767622924
0.06	13.767295252919261
0.04999999999999999	17.122179903664854
0.03999999999999998	22.15464684191101
0.02999999999999997	30.542258859347793
0.019999999999999962	47.3177082834478
0.010000000000000009	97.64446335987083

==> anc/masses_analytic_h=0.01_mu=2.0_final-m1.dat <==
#beta   m
0.5	4.450177272989541
0.49	4.293933530441421
0.48	4.137409270542175
0.47	3.9805757752646267
0.45999999999999996	3.8234001681136833
0.45	3.665844619734139
0.44	3.5078653627390666
0.43	3.349411460593786
0.42	3.190423256021874
0.41	3.030830398257465
0.4	2.8705493101361528
0.39	2.709479901422432
0.38	2.5475012526557377
0.37	2.38446586839313
0.36	2.2201918989448473
0.35	2.054452397777525
0.33999999999999997	1.8869601008042176
0.32999999999999996	1.7173451351532907
0.31999999999999995	1.545120923761653
0.31	1.36962895970484
0.3	1.1899423304017869
0.29	1.0046794075901142
0.28	0.8115914495821364
0.27	0.606448015103319
0.26	0.37878055675970423
0.259	0.3537804275620819
0.258	0.328137565173078
0.257	0.3017382601652335
0.256	0.27443048611684245
0.255	0.24600297157428855
0.254	0.21614678927317968
0.253	0.1843773936275025
0.252	0.14985182463603816
0.251	0.11082972830936344
0.25	0.0621718572892208
0.249	-0.015545765284045193
0.248	-0.027035171809047024
0.247	-0.060146209424948756
0.246	-0.05776974288603888
0.245	-0.05559488237065985
0.244	-0.053582461931192954
0.243	-0.05170229287002356
0.242	-0.0499304337964549
0.241	-0.04824745997515283
0.24000000000000002	-0.04663731421843792
0.239	-0.04508651455219598
0.238	-0.0435835904476112
0.237	-0.04211867088484599
0.236	-0.040683176428518875
0.235	-0.03926958446915761
0.23399999999999999	-0.037871247132962825
0.23299999999999998	-0.03648224788048829
0.23199999999999998	-0.035097287039673346
0.23099999999999998	-0.03371158932693669
0.22999999999999998	-0.032320828319234905
0.22899999999999998	-0.03092106416408695
0.22799999999999998	-0.029508691749901964
0.22699999999999998	-0.028080397230444747
0.22599999999999998	-0.026633121286709544
0.22499999999999998	-0.02516402787104827
0.22399999999999998	-0.023670477449008822
0.22299999999999998	-0.02215000395909759
0.22199999999999998	-0.020600294867347088
0.22099999999999997	-0.019019173814725194
0.22	-0.01740458544970814
0.219	-0.01575458211277461
0.218	-0.014067312098365871
0.217	-0.012341009266990674
0.216	-0.010573983818011168
0.215	-0.008764614064336394
0.214	-0.006911339075274836
0.213	-0.005012652074303434
0.212	-0.0030670944954262094
0.211	-0.0010732506158523702
0.21	0.0009702573056326329
0.2	0.024420609863518974
0.19	0.05420256328607007
0.18	0.09152095069934378
0.16999999999999998	0.1376877263038613
0.15999999999999998	0.19423980028333776
0.14999999999999997	0.26305993955595336
0.13999999999999996	0.3465280044794855
0.13	0.4477305462012694
0.12	0.5707685261269022
0.10999999999999999	0.7212285856940694
0.09999999999999998	0.9069340239173231
0.08999999999999997	1.1391940494153288
0.07999999999999996	1.4349879786083495
0.07	1.8210198365253842
0.06	2.341825922819134
0.04999999999999999	3.0776098870230966
0.03999999999999998	4.188828849089634
0.02999999999999997	6.0499501053314955
0.019999999999999962	9.784476012247449
0.010000000000000009	21.010115201284496

==> anc/masses_analytic_h=0.01_mu=2.0_final-m2.dat <==
#beta   m
0.5	175.32971782307558
0.49	165.7790208821732
0.48	156.47228801941685
0.47	147.40928557609527
0.45999999999999996	138.58974382805354
0.45	130.013349897619
0.44	121.67973898610728
0.43	113.58848346612018
0.42	105.73907922798098
0.41	98.13092847509226
0.4	90.76331787909936
0.39	83.63539058857799
0.38	76.74610994147504
0.37	70.09421168518966
0.36	63.67813970824551
0.35	57.495957008883316
0.33999999999999997	51.54521732166921
0.32999999999999996	45.822770043968674
0.31999999999999995	40.32444374970311
0.31	35.04449127495103
0.3	29.974525987284277
0.29	25.1012595604153
0.28	20.401020137215436
0.27	15.823712238269605
0.26	11.227092714852887
0.259	10.75160885039573
0.258	10.269542777040868
0.257	9.779057995938285
0.256	9.27766864438977
0.255	8.761876939962736
0.254	8.226503723371023
0.253	7.66332114604284
0.252	7.057825764241605
0.251	6.379657055821892
0.25	5.537767839393446
0.249	4.149642395148899
0.248	3.8739462863727328
0.247	1.3974827638729155
0.246	1.4027033921715628
0.245	1.4099430631540606
0.244	1.418820559337195
0.243	1.4290616307916957
0.242	1.4404624173377587
0.241	1.45286734610494
0.24000000000000002	1.4661551106678568
0.239	1.4802294160406306
0.238	1.4950126635480177
0.237	1.510441518856813
0.236	1.5264637255894293
0.235	1.54303576589191
0.23399999999999999	1.5601211109389346
0.23299999999999998	1.5776888911492537
0.23199999999999998	1.5957128706653192
0.23099999999999998	1.6141706461376009
0.22999999999999998	1.6330430133798686
0.22899999999999998	1.6523134613850474
0.22799999999999998	1.6719677641720094
0.22699999999999998	1.6919936486356086
0.22599999999999998	1.7123805220582138
0.22499999999999998	1.733119246904332
0.22399999999999998	1.7542019534204265
0.22299999999999998	1.7756218827104233
0.22199999999999998	1.7973732545661032
0.22099999999999997	1.8194511555491704
0.22	1.841851443751228
0.219	1.8645706673749005
0.218	1.887605994836053
0.217	1.9109551545233487
0.216	1.9346163826954725
0.215	1.9585883782699072
0.214	1.9828702634755677
0.213	2.007461549517795
0.212	2.0323621065462207
0.211	2.057572137332219
0.21	2.083092154157132
0.2	2.355641260163414
0.19	2.6615033724256913
0.18	3.0045769775680466
0.16999999999999998	3.390405057121444
0.15999999999999998	3.8263205080432297
0.14999999999999997	4.321853902579265
0.13999999999999996	4.889413335283268
0.13	5.545329004281612
0.12	6.311448708474218
0.10999999999999999	7.217620613139736
0.09999999999999998	8.305676243064493
0.08999999999999997	9.636075647443915
0.07999999999999996	11.299541043252892
0.07	13.438665376991949
0.06	16.291131808429558
0.04999999999999999	20.28479839900135
0.03999999999999998	26.275411345944825
0.02999999999999997	36.2597460708731
0.019999999999999962	56.22817305994024
0.010000000000000009	116.1326209600321
